Langevin dynamics of heavy quarks in a soft-hard factorized approach

By utilizing a soft-hard factorized model, which combines a thermal perturbative description of soft scatterings and a perturbative QCD-based calculation for hard collisions, we study the energy and temperature dependence of the heavy quark diffusion coefficients in Langevin dynamics. The adjustable parameters are fixed from the comprehensive model-data comparison. We find that a small value of the spatial diffusion coefficient at transition temperature is preferred by data $2\pi TD_{s}(T_{c}) \simeq 6$. With the parameter-optimized model, we are able to describe simultaneously the prompt $D^{0}$ $R_{\rm AA}$ and $v_{2}$ data at $p_{\rm T}\le8$ GeV in Pb--Pb collisions at $\sqrt{s_{\rm NN}}=2.76$ and $\sqrt{s_{\rm NN}}=5.02$ TeV. We also make predictions for non-prompt $D^{0}$ meson for future experimental tests down to the low momentum region.

==> run.sh <==
#!/bash/bin
#
FileName=Shuang_p6
#
pdflatex ${FileName}
pdflatex ${FileName}
bibtex ${FileName}
bibtex ${FileName}
pdflatex ${FileName}
pdflatex ${FileName}
#
rm -fr ${FileName}.aux ${FileName}.log ${FileName}.out ${FileName}.blg ${FileName}Notes.bib
#rm -fr ${FileName}.bbl
#
exit 0

